An enumeration of spherical latin bitrades

A latin bitrade (T1, T2) is a pair of partial latin squares which are disjoint, occupy the same set of non-empty cells, and whose corresponding rows and columns contain the same set of entries. A genus may be associated to a latin bitrade by constructing an embedding of the underlying graph in an oriented surface. We report computational enumeration results on the number of spherical (genus 0) latin bitrades up to size 24.

==> spherical_enumerate.cpp <==
/*
#*****************************************************************************
#       Copyright (C) 2009 Carlo Hamalainen <carlo.hamalainen@gmail.com>, 
#
#  Distributed under the terms of the GNU General Public License (GPL)
#
#    This code is distributed in the hope that it will be useful,
#    but WITHOUT ANY WARRANTY; without even the implied warranty of
#    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the GNU
#    General Public License for more details.
#
#  The full text of the GPL is available at:
#
#                  http://www.gnu.org/licenses/
#*****************************************************************************
*/

/*
TODO:

* Make use of combinatorial invariants.

*/

#define PRINT_OFFSET 0

#ifdef WITH_LAM
#include "mpicxx.h"
#endif

#include <vector>
#include <string>
#include <cassert>
#include <sstream>
#include <iostream>
#include <iterator>
#include <numeric>
#include <algorithm>
#include <queue>
#include <set>

#include <boost/tuple/tuple.hpp>
#include <boost/unordered_set.hpp>
#include <boost/unordered_map.hpp>

template <class T>
void my_copy(std::vector<T> &a, std::vector<T> &b) // copy vector a to b
{
    b.resize(a.size());
    std::copy(a.begin(), a.end(), b.begin());
}

template <class T>
void my_copy(const std::vector<T> &a, std::vector<T> &b) // copy vector a to b
{
    b.resize(a.size());
    std::copy(a.begin(), a.end(), b.begin());
}

void print_vec(std::vector<int> &v)
{
    std::copy(v.begin(), v.end(), std::ostream_iterator<int>(std::cout, " " ));
    std::cout << std::endl;
}

bool operator==(const std::vector<int> &A, const std::vector<int>&B)
{
    assert(A.size() == B.size());

    for(unsigned int i = 0; i < A.size(); ++i) {
        if (A[i] != B[i]) return false;
    }

    return true;
}

bool operator>(const std::vector<int> &A, const std::vector<int>&B)
{
    assert(A.size() == B.size());

    for(unsigned int i = 0; i < A.size(); ++i) {
        if (A[i] == B[i]) continue;

        if (A[i] > B[i]) return true;

        if (A[i] < B[i]) return false;
    }

    return false;
}

bool operator<(const std::vector<int> &A, const std::vector<int>&B)
{
    assert(A.size() == B.size());

    for(unsigned int i = 0; i < A.size(); ++i) {
        if (A[i] == B[i]) continue;
        
        if (A[i] < B[i]) return true;

        if (A[i] > B[i]) return false;
    }

    return false;
}

// Permutation on the points {0, 1, 2, ... }
// An undefined image or inverse is noted by (-1).

class BasicPermutation
{
public:
    int nr_points;

    std::vector<int> image, inverse;

	BasicPermutation() {
        image.clear();
        inverse.clear();
    }

    BasicPermutation& operator= (const BasicPermutation& x) // Deep copy on assignment.
    {
        image.resize(x.image.size());
        inverse.resize(x.inverse.size());

        std::copy(x.image.begin(), x.image.end(), image.begin());
        std::copy(x.inverse.begin(), x.inverse.end(), inverse.begin());

        return *this;
    }

	int& operator[] (int x)
	{
        return image[x];
	}

    void set(unsigned int x, unsigned int y) {
        // Set x -> y and the inverse y -> x
 
        if (image.size() < x + 1)
            image.resize(x + 1, -1); 
        if (inverse.size() < y + 1)
            inverse.resize(y + 1, -1); 

        assert(image.at(x) < 0);

        image[x] = y;
        inverse[y] = x;

        nr_points = image.size();
    }

    void reset(unsigned int x, unsigned int y) {
        // Reset x -> y.
        assert(image.at(x) >= 0);

        if (image.size() < x + 1)
            image.resize(x + 1, -1); 
        if (inverse.size() < y + 1)
            inverse.resize(y + 1, -1); 

        image[x] = y;
        inverse[y] = x;

        nr_points = image.size();
    }

    void insert(unsigned int x, unsigned int u, unsigned int y) {
        // Assuming that self[x] = y, insert a new point u
        // such that self[x] = u, self[u] = y.
        assert(image[x] == y);
        assert(inverse[y] == x);

        if (image.size() < u + 1)
            image.resize(u + 1, -1); 
        if (inverse.size() < u + 1)
            inverse.resize(u + 1, -1); 

        image[x] = u;
        inverse[u] = x;
        
        image[u] = y;
        inverse[y] = u;

        nr_points = image.size();
    }

    std::string str() {
        std::stringstream s;
        for(unsigned int i = 0; i < image.size(); ++i) {
            if (image[i] >= 0) {
                s << i << " -> " << image[i] << std::endl;
            }
        }

        return s.str();
    }

    bool check_consistency() {
        if (image.size() != inverse.size())
            return false;

        for(unsigned int i = 0; i < image.size(); ++i) {
            if (image[i] < 0) continue;

            if (inverse[image[i]] != i) return false;
        }

        return true;
    }

    unsigned int unused_point() {
        return image.size();
    }

    int cycle_length(unsigned int x) {
        int len = 1;

        if (image[x] < 0) return 0; // null cycle

        int current_point = image[x];

        while(current_point != x) {
            len++;
            current_point = image[current_point];
        }

        return len;
    }

    std::vector<int> cycle(unsigned int x) {
        std::vector<int> cycle_pts;
        cycle_pts.push_back(x);
        int current_point = image[x];
        while (current_point != x) {
            cycle_pts.push_back(current_point);
            current_point = image[current_point];
        }

        return cycle_pts;
    }

    int cycle_min_point(unsigned int x) {
        int min = x;
        int current_point = image[x];

        while (current_point != x) {
            if (current_point < x) min = current_point;

            current_point = image[current_point];
        }

        return min;
    }

	~BasicPermutation() {
        ;
    }

private:
};


class SphericalBitrade
{
    std::vector<int> labels;
public:
    std::vector<int> canon_relabel_map;

    SphericalBitrade() {
        invariant_max_cycle_length = 0;
        invariant_nr_2cycles = 0;
    }

    void set_invariants() {
        const unsigned int nr_vertices = P[0].image.size();

        std::vector<int> cycle_lengths_0(nr_vertices, 0);

        invariant_max_cycle_length = 0;

        for(unsigned int x = 0; x < nr_vertices; ++x) {
            cycle_lengths_0[x] = P[0].cycle_length(x);
            if (cycle_lengths_0[x] > invariant_max_cycle_length)
                invariant_max_cycle_length = cycle_lengths_0[x];
        }
    }

    SphericalBitrade(std::vector<int> tau1, std::vector<int> tau2,
                                            std::vector<int> tau3 ) {
        // tau1[x] = y means that x is mapped to y in the permutation
        // (so we are not doing an off by one!).

        assert(tau1.size() == tau2.size());
        assert(tau1.size() == tau3.size());

        for(unsigned int x = 0; x < tau1.size(); ++x) {
            assert(tau1[x] >= 0);

            P[0].set(x, tau1[x]);
            P[1].set(x, tau2[x]);
            P[2].set(x, tau3[x]);
        }



    }

    SphericalBitrade& operator= (const SphericalBitrade& x) // Deep copy on assignment.
    {
        for(int i = 0; i < 3; ++i) {
            P[i] = x.P[i];
        }

        return *this;
    }

    void bicyclic0(int n) {
        // Form the bicyclic bitrade on 2*n points.

        assert(n >= 2);

        P[0].image.resize(2*n, 0);
        P[0].inverse.resize(2*n, 0);
        P[1].image.resize(2*n, 0);
        P[1].inverse.resize(2*n, 0);
        P[2].image.resize(2*n, 0);
        P[2].inverse.resize(2*n, 0);

        for(int x = 0; x < n; ++x) {
            P[0].reset(x, (n + x - 1) % n);
            P[0].reset(x + n, ((x + 1) % n) + n);

            P[1].reset(x, x + n);
            P[1].reset(x + n, x);
        }

        for(unsigned int x = 0; x < 2*n; ++x) {
            P[2].reset(x, P[0].inverse[P[1].inverse[x]]);
        }
    }

    void bicyclic1(int n) {
        // Form the bicyclic bitrade on 2*n points.

        assert(n >= 2);

        P[0].image.resize(2*n, 0);
        P[0].inverse.resize(2*n, 0);
        P[1].image.resize(2*n, 0);
        P[1].inverse.resize(2*n, 0);
        P[2].image.resize(2*n, 0);
        P[2].inverse.resize(2*n, 0);

        for(int x = 0; x < n; ++x) {
            P[1].reset(x, (n + x - 1) % n);
            P[1].reset(x + n, ((x + 1) % n) + n);

            P[2].reset(x, x + n);
            P[2].reset(x + n, x);
        }

        for(unsigned int x = 0; x < 2*n; ++x) {
            P[0].reset(x, P[1].inverse[P[2].inverse[x]]);
        }
    }

    void bicyclic2(int n) {
        // Form the bicyclic bitrade on 2*n points.

        assert(n >= 2);

        P[0].image.resize(2*n, 0);
        P[0].inverse.resize(2*n, 0);
        P[1].image.resize(2*n, 0);
        P[1].inverse.resize(2*n, 0);
        P[2].image.resize(2*n, 0);
        P[2].inverse.resize(2*n, 0);

        for(int x = 0; x < n; ++x) {
            P[2].reset(x, (n + x - 1) % n);
            P[2].reset(x + n, ((x + 1) % n) + n);

            P[0].reset(x, x + n);
            P[0].reset(x + n, x);
        }

        for(unsigned int x = 0; x < 2*n; ++x) {
            P[1].reset(x, P[2].inverse[P[0].inverse[x]]);
        }
    }

    bool can_do_slide_move(unsigned int x, unsigned int j) {
        // This one is with Dan Rosendorf's notation.
        int k, l, w, r, a1, a2, y, z, u;

        assert(j >= 0 && j <= 2);

        // Our identity is x P[j] P[k] P[l] = x.
        if (j == 0) {
            k = 1;
            l = 2;
        }
        if (j == 1) {
            k = 2;
            l = 0;
        }
        if (j == 2) {
            k = 0;
            l = 1;
        }

        w = P[j][x];
        r = P[k][w];
        assert(P[l][r] == x);

        a1 = P[j][w];
        a2 = P[j].inverse[x];
        y = P[l].inverse[w];
        z = P[k][x];
       
        assert(P[k][a1] == y);
        assert(P[l][z] == a2);

        // P[k]: (w r
        // P[j]: (a2 x w a1
        // P[l]: (r x

        // If this j-cycle has length 2 then we can't apply
        // a slide move here.
        if (a1 == x) {
            //std::cout << "j-cycle has length 2, leaving" << std::endl;
            return false;
        }

        // The k-cycle through x and the l-cycle through w
        // cannot meet in any common point. First we'll collect
        // the k-cycle at x.
        std::set<int> k_cycle;
        k_cycle.insert(x); // = {x: True}
        int current_point = P[k][x];
        while (current_point != x) {
            k_cycle.insert(current_point); // ] = true;
            current_point = P[k][current_point];
        }
        // Now check the l-cycle at w.
        // We know that w != x so start from the next point.
        current_point = P[l][w];
        while (current_point != w) {
            // if (k_cycle.has_key(current_point): return None
            if (k_cycle.find(current_point) != k_cycle.end()) return false;
            current_point = P[l][current_point];
        }

        return true;
    }

    bool slide_move(unsigned int x, unsigned int j) {
        // This one is with Dan Rosendorf's notation.
        int k, l, w, r, a1, a2, y, z, u;

        assert(j >= 0 && j <= 2);

        // Our identity is x P[j] P[k] P[l] = x.
        if (j == 0) {
            k = 1;
            l = 2;
        }
        if (j == 1) {
            k = 2;
            l = 0;
        }
        if (j == 2) {
            k = 0;
            l = 1;
        }

        w = P[j][x];
        r = P[k][w];
        assert(P[l][r] == x);

        a1 = P[j][w];
        a2 = P[j].inverse[x];
        y = P[l].inverse[w];
        z = P[k][x];
       
        assert(P[k][a1] == y);
        assert(P[l][z] == a2);

        // P[k]: (w r
        // P[j]: (a2 x w a1
        // P[l]: (r x

        // If this j-cycle has length 2 then we can't apply
        // a slide move here.
        if (a1 == x) {
            //std::cout << "j-cycle has length 2, leaving" << std::endl;
            return false;
        }

        // The k-cycle through x and the l-cycle through w
        // cannot meet in any common point. First we'll collect
        // the k-cycle at x.
        std::set<int> k_cycle;
        k_cycle.insert(x); // = {x: True}
        int current_point = P[k][x];
        while (current_point != x) {
            k_cycle.insert(current_point); // ] = true;
            current_point = P[k][current_point];
        }
        // Now check the l-cycle at w.
        // We know that w != x so start from the next point.
        current_point = P[l][w];
        while (current_point != w) {
            // if (k_cycle.has_key(current_point): return None
            if (k_cycle.find(current_point) != k_cycle.end()) return false;
            current_point = P[l][current_point];
        }

        u = P[0].unused_point(); // new_points(1)[0]

        // P[k]: (... x z ...) becomes (... x u z ...)
        P[k].insert(x, u, z);

        // P[l]: (... y w ...) becomes (... y u w ...)
        //P[l].reset(y, u);
        //P[l].set(u, w);
        P[l].insert(y, u, w);

        // P[j]: (a2 x w a1 ...) becomes
        // (a2 u a1 ...) and  (x w)
        P[j].reset(w, x);
        P[j].reset(a2, u);
        P[j].set(u, a1);
       
        // assert(check_bitrade_properties());

#if 0
        // did our invariants change?
        if (j == 0) {
            if (P[j].cycle_length(u) + 1 == invariant_max_cycle_length)
                set_invariants(); 
        }
        if (k == 0) {
            int clen = P[k].cycle_length(x);
            if (clen > invariant_max_cycle_length)
                invariant_max_cycle_length = clen;
        }
        if (l == 0) {
            int clen = P[l].cycle_length(y);
            if (clen > invariant_max_cycle_length)
                invariant_max_cycle_length = clen;
        }
#endif

        return true;
    }

    void redo_undo() {
        // assume that a successful attempt_undo_slide_move happened
        //
        //

        // now relink the point u

        // P[l]: (... y u w ...) becomes (... y w ...)  
        // P[j]: (a2 u a1 ...) and  (x w)
        // become (a2 x w a1 ...)
       
        P[relink_k].reset(relink_x, relink_u);
        P[relink_k].reset(relink_u, relink_z);

        P[relink_l].reset(relink_y, relink_u);
        P[relink_l].reset(relink_u, relink_w);

        P[relink_j].reset(relink_a2, relink_u);
        P[relink_j].reset(relink_u, relink_a1);
        P[relink_j].reset(relink_w, relink_x);
    }

    bool attempt_undo_slide_move(unsigned int u, unsigned int j) {
        // This one is with Dan Rosendorf's notation.

        int k, l;

        assert(j >= 0 && j <= 2);

        // Our identity is x P[j] P[k] P[l] = x.
        if (j == 0) {
            k = 1;
            l = 2;
        }
        if (j == 1) {
            k = 2;
            l = 0;
        }
        if (j == 2) {
            k = 0;
            l = 1;
        }

        // P[k]: (... x u z ...) becomes (... x z ...)
        unsigned int x = P[k].inverse[u];
        unsigned int z = P[k].image[u];

        // P[l]: (... y u w ...) becomes (... y w ...)  
        unsigned int y = P[l].inverse[u];
        unsigned int w = P[l].image[u];

        // P[j]: (a2 u a1 ...) and  (x w)
        // become (a2 x w a1 ...)
        unsigned int a2 = P[j].inverse[u];
        unsigned int a1 = P[j].image[u];

        // need the 2-cycle (x w)
        if (P[j].image[x] != w) {
            return false;
        }
        if (P[j].image[w] != x) {
            return false;
        }

        // The cycles in P[k] and P[l] become shorter so the only problem
        // is that we may create a fixed point.
        if (x == z) return false; // P[k] not long enough
        if (y == w) return false; // P[l] not long enough

        // Two cycles of P[j] are merged together so we may break the
        // identity condition or the disjointness of cycles.
        // std::vector<int> j_cycle_1 = P[j].cycle(a2);
        // std::vector<int> j_cycle_2 = P[j].cycle(x);
        // assert(j_cycle_2.size() == 2);

        // temporarily unlink the u point.
        P[k].reset(x, z);
        P[l].reset(y, w);
        P[j].reset(a2, x);
        P[j].reset(w, a1);

        // save all the info we need to relink the point u using
        // redo_undo().
        relink_k = k;
        relink_x = x;
        relink_u = u;
        relink_z = z;
        relink_l = l;
        relink_y = y;
        relink_w = w;
        relink_j = j;
        relink_a2 = a2;
        relink_a1 = a1;
       
        if (check_bitrade_properties_withskip(u)) {
            // Now check that we can actually do a slide move on the trade
            // to get back - otherwise I'm just checking if we can nuke a
            // random point and still have a bitrade - this might *not* be
            // the inverse of a 2-slide move.
            // assert(can_do_slide_move(x, j));

            return true;
        }

        redo_undo();
        return false;
    }

    bool check_bitrade_properties_withskip(int skip_vertex)
    {
        // Product is the identity.
        for(unsigned int x = 0; x < P[0].image.size(); ++x) {
            if (x == skip_vertex) continue;
            if (P[2][P[1][P[0][x]]] != x) return false;
            if (P[0][P[2][P[1][x]]] != x) return false;
            if (P[1][P[0][P[2][x]]] != x) return false;
        }
 
        // no fixed points
        for(unsigned int i = 0; i < 3; ++i) {
            for(unsigned int x = 0; x < P[i].image.size(); ++x) {
                if (x == skip_vertex) continue;

                if (P[i][x] < 0) continue;

                if (P[i][x] == x) return false;
            }
        }

        // cycles intersect in at most one point
        for(unsigned int x = 0; x < P[0].image.size(); ++x) {
            if (x == skip_vertex) continue;
            for(unsigned int i = 0; i < 3; ++i) {
                for(unsigned int j = 0; j < 3; ++j) {
                    if (!(i < j)) continue;

                    if (cycles_intersect(x, i, j)) return false;
                }
            }
        }

        // Action is on the same set of points
        for(unsigned int x = 0; x < P[0].image.size(); ++x) {
            if (x == skip_vertex) continue;

            if (P[0][x] >= 0 && P[1][x] <  0) return false;
            if (P[0][x] <  0 && P[1][x] >= 0) return false;

            if (P[0][x] >= 0 && P[2][x] <  0) return false;
            if (P[0][x] <  0 && P[2][x] >= 0) return false;
        }


        return true;
    }



    bool check_bitrade_properties() {
        // Check that each permutation is ok
        // assert(P[0].check_consistency());
        // assert(P[1].check_consistency());
        // assert(P[2].check_consistency());

        // Action is on the same set of points
        for(unsigned int x = 0; x < P[0].image.size(); ++x) {
            if (P[0][x] >= 0 && P[1][x] <  0) return false;
            if (P[0][x] <  0 && P[1][x] >= 0) return false;

            if (P[0][x] >= 0 && P[2][x] <  0) return false;
            if (P[0][x] <  0 && P[2][x] >= 0) return false;
        } 

        // no fixed points
        for(unsigned int i = 0; i < 3; ++i) {
            for(unsigned int x = 0; x < P[i].image.size(); ++x) {
                if (P[i][x] < 0) continue;

                if (P[i][x] == x) return false;
            }
        }

        // Product is the identity.
        for(unsigned int x = 0; x < P[0].image.size(); ++x) {
            if (P[2][P[1][P[0][x]]] != x) return false;
            if (P[0][P[2][P[1][x]]] != x) return false;
            if (P[1][P[0][P[2][x]]] != x) return false;
        }
 
        // cycles intersect in at most one point
        for(unsigned int x = 0; x < P[0].image.size(); ++x) {
            for(unsigned int i = 0; i < 3; ++i) {
                for(unsigned int j = 0; j < 3; ++j) {
                    if (!(i < j)) continue;

                    if (cycles_intersect(x, i, j)) return false;
                }
            }
        }


        return true;
    }

    void bfs(int top_node, int top_direction, std::vector<int> &best_label, bool find_minimal_label) {
        bool check_for_early_quit = true;

        int v;
        std::vector<int> clabel;
        assert(top_direction >= 0 && top_direction <= 2);

        // (vertex, direction) pairs
        std::queue<std::pair<int, int> > next;

        const unsigned int nr_vertices = P[0].image.size();

        std::vector<int> seen_via(nr_vertices, -1);
        labels.resize(nr_vertices);
        for(int i = 0; i < nr_vertices; i++) labels[i] = -1;

        boost::unordered_set<int> seen[3];

        int n = 0;

        next.push(std::make_pair(top_node, top_direction));

        while(!next.empty()) {
            int curr_node = next.front().first;
            int curr_dirn = next.front().second;

            next.pop();

            // Have we gone through the cycle at vertex curr_node
            // in the permutation P[curr_dirn]? If so, leave.
            if(seen[curr_dirn].find(curr_node) != seen[curr_dirn].end()) continue;

            if (labels[curr_node] < 0) {
                labels[curr_node] = n;
                n++;
            }
            seen[curr_dirn].insert(curr_node);
            clabel.push_back(curr_node);

            assert(labels[curr_node] >= 0);

            int last = clabel.size() - 1;
            clabel[last] = labels[clabel[last]];

            if (!best_label.empty()) {
                if (find_minimal_label) {
                    if (check_for_early_quit && clabel[last] > best_label[last]) {
                        return;
                    }
                    if (check_for_early_quit && clabel[last] < best_label[last])
                        check_for_early_quit = false;
                } else {
                    if (check_for_early_quit && clabel[last] < best_label[last]) {
                        return;
                    }
                    if (check_for_early_quit && clabel[last] > best_label[last])
                        check_for_early_quit = false;
                }
            }

            // now follow the curr_dirn cycle at curr_node
            v = P[curr_dirn][curr_node];
            while(v != curr_node) {
                assert(seen[curr_dirn].find(v) == seen[curr_dirn].end());

                if (labels[v] < 0) {
                    labels[v] = n;
                    n++;
                }

                seen[curr_dirn].insert(v);
                clabel.push_back(v);

                last = clabel.size() - 1;
                clabel[last] = labels[clabel[last]];

                if (!best_label.empty()) {
                    if (find_minimal_label) {
                        if (check_for_early_quit && clabel[last] > best_label[last]) {
                            return;
                        }
                        if (check_for_early_quit && clabel[last] < best_label[last])
                            check_for_early_quit = false;
                    } else {
                        if (check_for_early_quit && clabel[last] < best_label[last]) {
                            return;
                        }
                        if (check_for_early_quit && clabel[last] > best_label[last])
                            check_for_early_quit = false;
                    }
                }

                for(int dirn = 0; dirn < 3; dirn++) {
                    if (seen[dirn].find(v) == seen[dirn].end())
                        next.push(std::make_pair(v, dirn));
                }

                v = P[curr_dirn][v];
            }
            clabel.push_back(-1);

            last = clabel.size() - 1;
            if (!best_label.empty()) {
                if (find_minimal_label) {
                    if (check_for_early_quit && clabel[last] > best_label[last]) {
                        return;
                    }
                    if (check_for_early_quit && clabel[last] < best_label[last])
                        check_for_early_quit = false;
                } else {
                    if (check_for_early_quit && clabel[last] < best_label[last]) {
                        return;
                    }
                    if (check_for_early_quit && clabel[last] > best_label[last])
                        check_for_early_quit = false;
                }
            }
        }

        assert(seen[0].size() == nr_vertices || seen[0].size() == nr_vertices - 1);
        assert(seen[1].size() == nr_vertices || seen[0].size() == nr_vertices - 1);
        assert(seen[2].size() == nr_vertices || seen[0].size() == nr_vertices - 1);

        assert(n == nr_vertices || n == nr_vertices - 1);

        if (best_label.empty()) {
            best_label.resize(clabel.size());
            std::copy(clabel.begin(), clabel.end(), best_label.begin());

            canon_relabel_map.resize(labels.size());
            std::copy(labels.begin(), labels.end(), canon_relabel_map.begin());
        } else {
            if (find_minimal_label && clabel < best_label) {
                best_label.resize(clabel.size());
                std::copy(clabel.begin(), clabel.end(), best_label.begin());

                canon_relabel_map.resize(labels.size());
                std::copy(labels.begin(), labels.end(), canon_relabel_map.begin());
            }
            if (!find_minimal_label && clabel > best_label) {
                best_label.resize(clabel.size());
                std::copy(clabel.begin(), clabel.end(), best_label.begin());

                canon_relabel_map.resize(labels.size());
                std::copy(labels.begin(), labels.end(), canon_relabel_map.begin());
            }
        }
    }

    bool cycles_intersect(int x, int i, int j)
    {
        // do P[i] and P[j] intersect when starting from
        // the point x?

        boost::unordered_set<int> cycle_i;
        cycle_i.insert(x);
        int y = P[i][x];

        while(y != x) {
            cycle_i.insert(y);
            y = P[i][y];
        }

        y = P[j][x];
        while (y != x) {
            if (cycle_i.find(y) != cycle_i.end()) return true;

            y = P[j][y];
        }

        return false;
    }

    void cycle_at(int dirn, int start_vertex, bool find_minimal_label, boost::unordered_set<int> &unseen)
    {
        int minimum_pt = start_vertex;
        std::vector<int> cycle;

        cycle.push_back(start_vertex);
        int y = P[dirn].image[start_vertex];
        
        unseen.erase(unseen.find(start_vertex));

        while(y != start_vertex) {
            unseen.erase(unseen.find(y));
            cycle.push_back(y);

            if (minimum_pt > y) minimum_pt = y;

            y = P[dirn].image[y];
        } 

        // rotate until we have y at the front.
        while(cycle[0] != y) {
            int tmp = cycle[0];
            cycle.erase(cycle.begin());
            cycle.push_back(tmp);

        }

        std::cout << "(";
        for(int i = 0; i < cycle.size() - 1; i++)
            std::cout << cycle[i] + PRINT_OFFSET << ", ";
        std::cout << cycle[cycle.size() - 1] + PRINT_OFFSET << "";
        std::cout << ")";
    }

    void cycles(int dirn, int skip_vertex)
    {
        const unsigned int nr_vertices = P[dirn].image.size();
        boost::unordered_set<int> unseen;

        for(int i = 0; i < nr_vertices; i++) unseen.insert(i);

        if (skip_vertex >= 0) unseen.erase(unseen.find(skip_vertex));

        while(!unseen.empty()) {
            // skip vertex?
            int v = *(unseen.begin());

            cycle_at(dirn, *(unseen.begin()), true, unseen);
        }
    }


    std::vector<int> canonical_label(int skip_vertex, bool find_minimal_label) {
        // Instead of trying a bfs at every vertex we will only do it
        // from those vertices with maximal cycle lengths, and only in
        // the direction of said maximal cycle length.

        best_label.resize(0);

        const unsigned int nr_vertices = P[0].image.size();

        std::vector<int> cycle_lengths_0(nr_vertices, 0);
        std::vector<int> cycle_lengths_1(nr_vertices, 0);
        std::vector<int> cycle_lengths_2(nr_vertices, 0);

        unsigned int max_length = 0;

        for(unsigned int x = 0; x < nr_vertices; ++x) {
            if (skip_vertex >= 0 && x == skip_vertex) continue;

            cycle_lengths_0[x] = P[0].cycle_length(x);
            if (cycle_lengths_0[x] > max_length)
                max_length = cycle_lengths_0[x];

            // continue;

            cycle_lengths_1[x] = P[1].cycle_length(x);
            if (cycle_lengths_1[x] > max_length)
                max_length = cycle_lengths_1[x];

            cycle_lengths_2[x] = P[2].cycle_length(x);
            if (cycle_lengths_2[x] > max_length)
                max_length = cycle_lengths_2[x];
        }

        for(unsigned int x = 0; x < nr_vertices; ++x) {
            if (skip_vertex >= 0 && x == skip_vertex) continue;

            if (cycle_lengths_0[x] == max_length)
                bfs(x, 0, best_label, find_minimal_label);

            // continue;

            if (cycle_lengths_1[x] == max_length)
                bfs(x, 1, best_label, find_minimal_label);
            if (cycle_lengths_2[x] == max_length)
                bfs(x, 2, best_label, find_minimal_label);
        }

        return best_label;
    }

    std::vector<int> canonical_label(bool find_minimal_label) {
        return canonical_label(-1, find_minimal_label);
    }

    int size() {
        return P[0].image.size();
    }


    BasicPermutation P[3];
    std::vector<int> best_label;

    // some combinatorial invariants
    int invariant_max_cycle_length;
    int invariant_nr_2cycles;

private:
    int relink_k, relink_x, relink_u, relink_z, relink_l, relink_y, relink_w, relink_j, relink_a2, relink_a1;
};

SphericalBitrade remove_skip(SphericalBitrade &B, int skip_vertex)
{
    const int n = B.P[0].image.size();

    SphericalBitrade R;

    for(int i = 0; i < 3; i++) {
        R.P[i].image.resize(n - 1, 0);
        R.P[i].inverse.resize(n - 1, 0);

        for(int x = 0; x < n; x++) {
            if (x == skip_vertex) continue;

            int y = B.P[i].image[x];

            if (y > skip_vertex) y--;

            if (x < skip_vertex)
                R.P[i].reset(x, y);
            else
                R.P[i].reset(x - 1, y);
        }
    }

    assert(R.check_bitrade_properties());

    return R;
}


void print_eh(SphericalBitrade &B, int skip_vertex)
{
    B.cycles(0, skip_vertex); std::cout << std::endl;
    B.cycles(1, skip_vertex); std::cout << std::endl;
    B.cycles(2, skip_vertex); std::cout << std::endl;
}

void print_eh(SphericalBitrade &B)
{
    print_eh(B, -1);
}

SphericalBitrade inverse(SphericalBitrade &B)
{
    const int n = B.P[0].image.size();

    SphericalBitrade I;

    for(int i = 0; i < 2; i++) {
        I.P[i].image.resize(n, 0);
        I.P[i].inverse.resize(n, 0);

        for(int x = 0; x < n; x++) {
            I.P[i].image[x]   = B.P[i].inverse[x];
            I.P[i].inverse[x] = B.P[i].image[x];
        }
    }

    // tau3^-1 = tau1 tau2
    I.P[2].image.resize(n, 0);
    I.P[2].inverse.resize(n, 0);
    for(int x = 0; x < n; x++) {
        int y = I.P[1][I.P[0][x]];

        I.P[2].inverse[x] = y;
        I.P[2].image[y]   = x;
    }

    // assert(I.check_bitrade_properties());
    return I;
}

std::vector<BasicPermutation> global_automorphisms;

void _automorphism(SphericalBitrade &B, BasicPermutation aut)
{
    // find an unmapped point
    int unmapped_point = -1;
    for(unsigned int v = 0; v < B.P[0].image.size(); ++v) {
        if (aut.image[v] < 0) {
            unmapped_point = v;
            break;
        } 
    } 
    if (unmapped_point < 0) {
        for(int j = 0; j < 3; ++j) {
            for(unsigned int x = 0; x < B.P[j].image.size(); ++x) {
                assert(aut.image[x] >= 0);

                int y = B.P[j].image[x];
                assert(y >= 0);

                assert(aut.image[y] >= 0);

                assert(B.P[j].image[aut.image[x]] == aut.image[y]);
            }
        }

        global_automorphisms.push_back(aut);
        return;
    }

    // for each possible target
    for(unsigned int w = 0; w < B.P[0].image.size(); ++w) {
        // If something has been mapped to w then we can't
        // send unmapped_point to w.
        if (aut.inverse[w] >= 0) continue;

        // If the cycle of unmapped_point in B is of a different length to the cycle
        // of w in B then we can't get an isomorphism by mapping
        // unmapped_point to
        // w.
        if (B.P[0].cycle_length(unmapped_point) != B.P[0].cycle_length(w)) continue;
        if (B.P[1].cycle_length(unmapped_point) != B.P[1].cycle_length(w)) continue;
        if (B.P[2].cycle_length(unmapped_point) != B.P[2].cycle_length(w)) continue;

        // We can try unmapped_point \mapsto w, as long as it is consistent with the
        // action of tau_i. In particular,
        // if B.P[0].image[x] = y
        // then
        // B.P[0].image[aut(x)] = aut(y)
        // for all x, y.
        bool is_inconsistent = false;

        int j;

        j = 0;
        for(unsigned int x = 0; x < B.P[j].image.size(); ++x) {
            if (aut.image[x] < 0) continue;

            // if (B.P[j].image[x] < 0) continue;
            int y = B.P[j].image[x];
            assert(y >= 0);

            // undefined so we can't get a contradiction
            if (aut.image[y] < 0) continue; 

            //if (B.P[j].image[aut.image[x]] != aut.image[y]) {

            if (B.P[j].image[aut.image[x]] != aut.image[y]) {
                //std::cout << "unhappy " << x << ", " << y << std::endl;
                is_inconsistent = true;
                break; 
            }
        }
        if (is_inconsistent) continue; 

        j = 1;
        for(unsigned int x = 0; x < B.P[j].image.size(); ++x) {
            if (aut.image[x] < 0) continue;

            // if (B.P[j].image[x] < 0) continue;
            int y = B.P[j].image[x];
            assert(y >= 0);

            // undefined so we can't get a contradiction
            if (aut.image[y] < 0) continue; 

            //if (B.P[j].image[aut.image[x]] != aut.image[y]) {

            if (B.P[j].image[aut.image[x]] != aut.image[y]) {
                //std::cout << "unhappy " << x << ", " << y << std::endl;
                is_inconsistent = true;
                break; 
            }
        }
        if (is_inconsistent) continue; 

        j = 2;
        for(unsigned int x = 0; x < B.P[j].image.size(); ++x) {
            if (aut.image[x] < 0) continue;

            // if (B.P[j].image[x] < 0) continue;
            int y = B.P[j].image[x];
            assert(y >= 0);

            // undefined so we can't get a contradiction
            if (aut.image[y] < 0) continue; 

            //if (B.P[j].image[aut.image[x]] != aut.image[y]) {

            if (B.P[j].image[aut.image[x]] != aut.image[y]) {
                //std::cout << "unhappy " << x << ", " << y << std::endl;
                is_inconsistent = true;
                break; 
            }
        }
        if (is_inconsistent) continue; 

        // Getting this far means that we can extend the automorphism
        // and do a recursive call.
        BasicPermutation new_aut = aut;

        new_aut.set(unmapped_point, w);

        _automorphism(B, new_aut);
    }
}

std::vector<BasicPermutation> find_all_automorphisms(SphericalBitrade &B)
{
    global_automorphisms.clear(); // global!

    BasicPermutation aut;

    // For the moment we assume that there are no unused points
    for(unsigned int v = 0; v < B.P[0].image.size(); ++v) {
        if (B.P[0].image[v] < 0) assert(false); // return false;
    }

    aut.image.resize(B.P[0].image.size(), -1);
    aut.inverse.resize(B.P[0].image.size(), -1);

    _automorphism(B, aut);

    return global_automorphisms;

    // std::cout << "nr automorphisms: " << global_automorphisms.size() << std::endl;
}

bool _isomorphic(SphericalBitrade &B1, SphericalBitrade &B2, BasicPermutation aut)
{
    // find an unmapped point
    int unmapped_point = -1;
    for(unsigned int v = 0; v < B1.P[0].image.size(); ++v) {
        if (aut.image[v] < 0) {
            unmapped_point = v;
            break;
        } 
    } 
    if (unmapped_point < 0) {
        for(int j = 0; j < 3; ++j) {
            for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
                assert(aut.image[x] >= 0);

                int y = B1.P[j].image[x];
                assert(y >= 0);

                assert(aut.image[y] >= 0);

                assert(B2.P[j].image[aut.image[x]] == aut.image[y]);
            }
        }

        return true; // we have an isomorphism :)
    }

    // for each possible target
    for(unsigned int w = 0; w < B1.P[0].image.size(); ++w) {
        // If something has been mapped to w then we can't
        // send unmapped_point to w.
        if (aut.inverse[w] >= 0) continue;

        // If the cycle of unmapped_point in B1 is of a different length to the cycle
        // of w in B2 then we can't get an isomorphism by mapping
        // unmapped_point to
        // w.
        if (B1.P[0].cycle_length(unmapped_point) != B2.P[0].cycle_length(w)) continue;
        if (B1.P[1].cycle_length(unmapped_point) != B2.P[1].cycle_length(w)) continue;
        if (B1.P[2].cycle_length(unmapped_point) != B2.P[2].cycle_length(w)) continue;

        // We can try unmapped_point \mapsto w, as long as it is consistent with the
        // action of tau_i. In particular,
        // if B1.P[0].image[x] = y
        // then
        // B2.P[0].image[aut(x)] = aut(y)
        // for all x, y.
        bool is_inconsistent = false;

        int j;

        j = 0;
        for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
            if (aut.image[x] < 0) continue;

            // if (B1.P[j].image[x] < 0) continue;
            int y = B1.P[j].image[x];
            assert(y >= 0);

            // undefined so we can't get a contradiction
            if (aut.image[y] < 0) continue; 

            //if (B2.P[j].image[aut.image[x]] != aut.image[y]) {

            if (B2.P[j].image[aut.image[x]] != aut.image[y]) {
                //std::cout << "unhappy " << x << ", " << y << std::endl;
                is_inconsistent = true;
                break; 
            }
        }
        if (is_inconsistent) continue; 

        j = 1;
        for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
            if (aut.image[x] < 0) continue;

            // if (B1.P[j].image[x] < 0) continue;
            int y = B1.P[j].image[x];
            assert(y >= 0);

            // undefined so we can't get a contradiction
            if (aut.image[y] < 0) continue; 

            //if (B2.P[j].image[aut.image[x]] != aut.image[y]) {

            if (B2.P[j].image[aut.image[x]] != aut.image[y]) {
                //std::cout << "unhappy " << x << ", " << y << std::endl;
                is_inconsistent = true;
                break; 
            }
        }
        if (is_inconsistent) continue; 

        j = 2;
        for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
            if (aut.image[x] < 0) continue;

            // if (B1.P[j].image[x] < 0) continue;
            int y = B1.P[j].image[x];
            assert(y >= 0);

            // undefined so we can't get a contradiction
            if (aut.image[y] < 0) continue; 

            //if (B2.P[j].image[aut.image[x]] != aut.image[y]) {

            if (B2.P[j].image[aut.image[x]] != aut.image[y]) {
                //std::cout << "unhappy " << x << ", " << y << std::endl;
                is_inconsistent = true;
                break; 
            }
        }
        if (is_inconsistent) continue; 

        // Getting this far means that we can extend the automorphism
        // and do a recursive call.
        BasicPermutation new_aut = aut;

        new_aut.set(unmapped_point, w);

        if (_isomorphic(B1, B2, new_aut)) return true;
    }

    return false;
}

bool isomorphic(SphericalBitrade &B1, SphericalBitrade &B2)
{
    // An isomorphism is a mapping theta of the points of B1 to
    // the points of B2 such that 
    //      tau_1^B2 = theta^-1 tau_1^B1 theta
    //      tau_2^B2 = theta^-1 tau_2^B1 theta
    //      tau_3^B2 = theta^-1 tau_3^B1 theta

    BasicPermutation aut;

    // For the moment we assume that there are no unused points
    for(unsigned int v = 0; v < B1.P[0].image.size(); ++v) {
        if (B1.P[0].image[v] < 0) assert(false); // return false;
    }

    assert(B1.P[0].image.size() == B2.P[0].image.size());

    aut.image.resize(B1.P[0].image.size(), -1);
    aut.inverse.resize(B1.P[0].image.size(), -1);

    return _isomorphic(B1, B2, aut);
}

bool isomorphic(SphericalBitrade &B1, SphericalBitrade &B2, int a, int b)
{
    // An isomorphism is a mapping theta of the points of B1 to
    // the points of B2 such that 
    //      tau_1^B2 = theta^-1 tau_1^B1 theta
    //      tau_2^B2 = theta^-1 tau_2^B1 theta
    //      tau_3^B2 = theta^-1 tau_3^B1 theta

    BasicPermutation aut;

    for(unsigned int v = 0; v < B1.P[0].image.size(); ++v) {
        if (B1.P[0].image[v] < 0) assert(false);
    }

    assert(B1.P[0].image.size() == B2.P[0].image.size());

    aut.image.resize(B1.P[0].image.size(), -1);
    aut.inverse.resize(B1.P[0].image.size(), -1);

    // try to set a mapsto b

    int unmapped_point = a;
    int w = b;

    // If something has been mapped to w then we can't
    // send unmapped_point to w.
    // if (aut.inverse[w] >= 0) continue;

    // If the cycle of unmapped_point in B1 is of a different length to the cycle
    // of w in B2 then we can't get an isomorphism by mapping
    // unmapped_point to
    // w.
    if (B1.P[0].cycle_length(unmapped_point) != B2.P[0].cycle_length(w)) return false;
    if (B1.P[1].cycle_length(unmapped_point) != B2.P[1].cycle_length(w)) return false;
    if (B1.P[2].cycle_length(unmapped_point) != B2.P[2].cycle_length(w)) return false;

    // We can try unmapped_point \mapsto w, as long as it is consistent with the
    // action of tau_i. In particular,
    // if B1.P[0].image[x] = y
    // then
    // B2.P[0].image[aut(x)] = aut(y)
    // for all x, y.
    bool is_inconsistent = false;

    int j;

    j = 0;
    for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
        if (aut.image[x] < 0) continue;

        // if (B1.P[j].image[x] < 0) continue;
        int y = B1.P[j].image[x];
        assert(y >= 0);

        // undefined so we can't get a contradiction
        if (aut.image[y] < 0) continue; 

        //if (B2.P[j].image[aut.image[x]] != aut.image[y]) {

        if (B2.P[j].image[aut.image[x]] != aut.image[y]) {
            //std::cout << "unhappy " << x << ", " << y << std::endl;
            is_inconsistent = true;
            break; 
        }
    }
    if (is_inconsistent) return false; 

    j = 1;
    for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
        if (aut.image[x] < 0) continue;

        // if (B1.P[j].image[x] < 0) continue;
        int y = B1.P[j].image[x];
        assert(y >= 0);

        // undefined so we can't get a contradiction
        if (aut.image[y] < 0) continue; 

        //if (B2.P[j].image[aut.image[x]] != aut.image[y]) {

        if (B2.P[j].image[aut.image[x]] != aut.image[y]) {
            //std::cout << "unhappy " << x << ", " << y << std::endl;
            is_inconsistent = true;
            break; 
        }
    }
    if (is_inconsistent) return false; 

    j = 2;
    for(unsigned int x = 0; x < B1.P[j].image.size(); ++x) {
        if (aut.image[x] < 0) continue;

        // if (B1.P[j].image[x] < 0) continue;
        int y = B1.P[j].image[x];
        assert(y >= 0);

        // undefined so we can't get a contradiction
        if (aut.image[y] < 0) continue; 

        //if (B2.P[j].image[aut.image[x]] != aut.image[y]) {

        if (B2.P[j].image[aut.image[x]] != aut.image[y]) {
            //std::cout << "unhappy " << x << ", " << y << std::endl;
            is_inconsistent = true;
            break; 
        }
    }
    if (is_inconsistent) return false;

    aut.set(unmapped_point, w);
    return _isomorphic(B1, B2, aut);
}

SphericalBitrade relabel_with_maximal_canonical_form(SphericalBitrade &B, int skip_vertex)
{
    const int n = B.P[0].image.size();
    SphericalBitrade C;

    for(int i = 0; i < 3; i++) {
        C.P[i].image.resize(n, 0);
        C.P[i].inverse.resize(n, 0);
    }
    
    // fixme would like not to have to recompute this every time.
    (void) B.canonical_label(skip_vertex, false); // maximal label
    // print_vec(B.canon_relabel_map);

    for(int i = 0; i < 3; i++) {
        for(int x = 0; x < n; x++) {
            if (x == skip_vertex) continue;

            int y = B.P[i].image[x];

            // we're relying on this to have the labelling into the
            // canonical form here... bleh
            int x_image = B.canon_relabel_map[x];
            int y_image = B.canon_relabel_map[y];

            // std::cout << x_image << " " << y_image << std::endl;

            C.P[i].reset(x_image, y_image);
        }
    }

    assert(C.check_bitrade_properties());
    assert(isomorphic(B, C));

    return C;
}

SphericalBitrade relabel_with_map(SphericalBitrade &B, std::vector<int> &map)
{
    const int n = B.P[0].image.size();
    SphericalBitrade C;

    for(int i = 0; i < 3; i++) {
        C.P[i].image.resize(n, 0);
        C.P[i].inverse.resize(n, 0);
    }

    for(int i = 0; i < 3; i++) {
        for(int x = 0; x < n; x++) {
            // if (x == skip_vertex) continue;

            int y = B.P[i].image[x];

            int x_image = map[x];
            int y_image = map[y];

            C.P[i].reset(x_image, y_image);
        }
    }

    // assert(C.check_bitrade_properties());
    // assert(isomorphic(B, C));

    return C;
}

bool equal_under_automorphism(SphericalBitrade &B, SphericalBitrade &C, BasicPermutation &aut, int skip_vertex)
{
    const int n = B.P[0].image.size();
    
    // std::cout << "automorphism:" << std::endl << aut.str() << std::endl;
    // print_eh(B);

    for(int i = 0; i < 3; i++) {
        for(int x = 0; x < n; x++) {
            if (x == skip_vertex) continue;

            int y = B.P[i].image[x];

            // x |-> y becomes (x aut) |-> (y aut)

            int x_image, y_image;

            if (x < aut.image.size())   x_image = aut[x];
            else                        x_image = x;

            if (y < aut.image.size())   y_image = aut[y];
            else                        y_image = y;

            assert(x_image >= 0);
            // assert(x_image < C.P[i].image.size());
            // this is not an automorphism on C
            if (x_image >= C.P[i].image.size()) return false;

            if (C.P[i].image.at(x_image) != y_image) return false;
        }
    }

    return true;
}

bool equal_under_automorphism(SphericalBitrade &B, SphericalBitrade &C, BasicPermutation &aut)
{
    return equal_under_automorphism(B, C, aut, -1);
}

bool is_canonical_augmentation(SphericalBitrade &_B, SphericalBitrade &B_parent)
{
    // std::cout << "entering is_canonical_augmentation with |_B| = " << _B.P[0].image.size() << std::endl;
    // print_eh(_B);
    
    // Put _B into canonical form.
    SphericalBitrade B = relabel_with_maximal_canonical_form(_B, -1);

    // Save the inverse mapping to get back to the non-canonical form.
    std::vector<int> canon_relabel_map_inverse;
    canon_relabel_map_inverse.resize(_B.canon_relabel_map.size());
    for(int x = 0; x < _B.canon_relabel_map.size(); x++) {
        int y = _B.canon_relabel_map[x];

        canon_relabel_map_inverse[y] = x;
    }

    // Find the maximal undo of a slide move, save in m_B and save_u.
    SphericalBitrade m_B;
    int save_u;

    bool found_maximal_parent = false;

    for(int j = 2; j >= 0; j--) {
        if (found_maximal_parent) break;

        for(int u = B.P[0].image.size() - 1; u >= 0; u--) {
            if (found_maximal_parent) break;

            // std::cout << u << " " << j << std::endl;

            if (!B.attempt_undo_slide_move(u, j)) {
                continue;
            }

            save_u = u;
            m_B = B;
            B.redo_undo();
            found_maximal_parent = true;
        } 
    }

    // No parent so we have a canonical augmentation (this is specific
    // to the bitrade and slide move situation!).
    if (m_B.size() == 0) return true;

    // Now we have the maximal parent m_B. The augmentation is
    // canonical only if (B, B_parent) isomorphic (B, m_B).

    // Label m_B in the same way as B.
    m_B = relabel_with_map(m_B, canon_relabel_map_inverse);

    // std::cout << "B:" << std::endl;
    // print_eh(B);
    // std::cout << "m_B: " << std::endl;
    // std::cout << "tau1:" << std::endl << m_B.P[0].str() << std::endl;
    // std::cout << "tau2:" << std::endl << m_B.P[1].str() << std::endl;
    // std::cout << "tau3:" << std::endl << m_B.P[2].str() << std::endl;
    // print_eh(m_B, canon_relabel_map_inverse[save_u]);
    // std::cout << "B_parent: " << std::endl;
    // print_eh(B_parent);
    // std::cout << std::endl;

    std::vector<BasicPermutation> autos = find_all_automorphisms(_B);
    for(int i = 0; i < autos.size(); i++) {
        // if (equal_under_automorphism(B_parent, m_B, autos[i])) {
        if (equal_under_automorphism(m_B, B_parent, autos[i], canon_relabel_map_inverse[save_u])) {
            return true;
        }
    }

    return false;
}

void remove_isomorphs(std::vector<SphericalBitrade> &trades)
{
    int i = 0, j;

    int nr_erased = 0;

    int size_before = trades.size();

    while(i < trades.size()) {
        j = i + 1;

        while(j < trades.size()) {
            if (isomorphic(trades[i], trades[j])) {
                trades.erase(trades.begin() + j);
                nr_erased++;
            } else {
                ++j;
            }
        }
        ++i;
    }

    assert(trades.size() == size_before - nr_erased);
}

std::vector<SphericalBitrade> children(SphericalBitrade &B)
{
    std::vector<SphericalBitrade> ch;

    const unsigned int nr_points = B.P[0].image.size();

    for(unsigned int v = 0; v < nr_points; ++v) {
        assert(B.P[0].image[v] >= 0);

        for(unsigned int dirn = 0; dirn < 3; ++dirn) {
            SphericalBitrade C = B;

            if (C.slide_move(v, dirn)) {
                ch.push_back(C);
            }
        }
    }

    return ch;
}

std::vector<boost::tuple<SphericalBitrade, int, int> > children_tup(SphericalBitrade &B)
{
    std::vector<boost::tuple<SphericalBitrade, int, int> > ch;

    const unsigned int nr_points = B.P[0].image.size();

    for(unsigned int v = 0; v < nr_points; ++v) {
        assert(B.P[0].image[v] >= 0);

        for(unsigned int dirn = 0; dirn < 3; ++dirn) {
            SphericalBitrade C = B;

            if (C.slide_move(v, dirn)) {
                ch.push_back(boost::make_tuple(C, v, dirn));
            }
        }
    }

    return ch;
}


bool has_parent(SphericalBitrade &_B)
{
    const unsigned int nr_points = _B.P[0].image.size();

    for(unsigned int u = 0; u < _B.P[0].image.size(); ++u) {
        for(unsigned int j = 0; j < 3; ++j) {
            SphericalBitrade B = _B; // avoid stuffing up our copy
            if (!B.attempt_undo_slide_move(u, j)) {
                continue;
            }

            // assert(B.check_bitrade_properties_withskip(u));

            return true;
        }
    }

    return false;
}

bool in_list(SphericalBitrade &B, std::vector<SphericalBitrade> list)
{
    std::vector<int> lab0 = B.canonical_label(-1, true);

    for(std::vector<SphericalBitrade>::iterator iter = list.begin(); iter!= list.end(); iter++) {
        std::vector<int> lab1 = iter->canonical_label(-1, true);

        if (lab0 == lab1) {
            assert(isomorphic(B, *iter));
            return true;
        } else {
            assert(!isomorphic(B, *iter));
        }
    }

    return false;
}

bool in_list(SphericalBitrade &B, std::vector<std::pair<int, SphericalBitrade> > list)
{
    std::vector<int> lab0 = B.canonical_label(-1, true);

    for(std::vector<std::pair<int, SphericalBitrade> >::iterator iter = list.begin();
    iter!= list.end(); iter++) {
        std::vector<int> lab1 = iter->second.canonical_label(iter->first, true);

        if (lab0 == lab1) return true;
    }

    return false;
}

void search_no_canonaug(int max_size) {
    std::vector<SphericalBitrade> trades, new_trades;

    SphericalBitrade B;
    B.bicyclic0(3);
    trades.push_back(B);

    B.bicyclic1(3);
    trades.push_back(B);

    B.bicyclic2(3);
    trades.push_back(B);

    int n = B.P[0].image.size(); // current size of bitrades in trades

    int nr = trades.size();
    for(int i = 0; i < nr; i++) trades.push_back(inverse(trades[i]));

    while(true) {
        for(std::vector<SphericalBitrade>::iterator i = trades.begin(); i != trades.end(); ++i) {
            // assert(i->check_bitrade_properties());
        }

        std::cout << n << " " << trades.size() << std::endl;

        if (n >= max_size) break;

        for(std::vector<SphericalBitrade>::iterator i = trades.begin(); i != trades.end(); ++i) {
            const unsigned int nr_points = i->P[0].image.size();

            for(unsigned int v = 0; v < nr_points; ++v) {
                assert(i->P[0].image[v] >= 0);

                // otherwise, try each possible slide move.
                for(unsigned int dirn = 0; dirn < 3; ++dirn) {
                    SphericalBitrade C = *i; // deep copy!

                    if (C.slide_move(v, dirn)) {
                        // the slide move was successful
                        // assert(C.check_bitrade_properties());

                        new_trades.push_back(C);

                        assert(C.P[0].image.size() == n + 1);
                    }
                }
            }
        }

        if (((n+1) % 2) == 0) {
            B.bicyclic0((n+1)/2);
            new_trades.push_back(B);

            B.bicyclic1((n+1)/2);
            new_trades.push_back(B);

            B.bicyclic2((n+1)/2);
            new_trades.push_back(B);
        }

        nr = new_trades.size();
        for(int i = 0; i < nr; i++) new_trades.push_back(inverse(new_trades[i]));

        remove_isomorphs(new_trades);

        trades.resize(new_trades.size());
        std::copy(new_trades.begin(), new_trades.end(), trades.begin());

        new_trades.clear();
        ++n;
    }
}

std::vector<SphericalBitrade> initial_bitrades()
{
    std::vector<SphericalBitrade> trades;

    SphericalBitrade B;
    B.bicyclic0(3);
    trades.push_back(B);

    B.bicyclic1(3);
    trades.push_back(B);

    B.bicyclic2(3);
    trades.push_back(B);

    int nr = trades.size();
    for(int i = 0; i < nr; i++) trades.push_back(inverse(trades[i]));

    remove_isomorphs(trades);

    return trades;
}

std::vector<int> global_canon_count;
std::vector<bool> add_once0;
std::vector<bool> add_once1;
std::vector<bool> add_once2;



void orbit_representatives(std::vector<SphericalBitrade> &orbit_reps, std::vector<BasicPermutation> &autos)
{
    int i = 0;
    while (i < orbit_reps.size()) {
        int j = i + 1;
        while (j < orbit_reps.size()) {
            bool found_auto = false;

            for(int k = 0; k < autos.size(); k++) {
                if (equal_under_automorphism(orbit_reps[i], orbit_reps[j], autos[k])) {
        //  || equal_under_automorphism(orbit_reps[j], orbit_reps[i], autos[k])) {
                    found_auto = true;
                    break;
                }
            }

            if (found_auto) orbit_reps.erase(orbit_reps.begin() + j);
            else            j++;
        }

        i++;
    }
}

std::vector<SphericalBitrade> bitrade_output;
int rank;

void canon(int store_size, int max_size, SphericalBitrade B, bool first_run)
{
    const unsigned int nr_points = B.P[0].image.size();

    if (first_run && nr_points == store_size) {
        // std::cout << "eh" << std::endl;
#ifdef WITH_LAM
        bitrade_output.push_back(B);
#endif
    }

    if (first_run)
        global_canon_count[nr_points]++;
    if (!first_run && nr_points > store_size)
        global_canon_count[nr_points]++;

    if (first_run && nr_points == store_size)
        return;
    if (!first_run && nr_points == max_size)
        return;

    std::vector<BasicPermutation> autos = find_all_automorphisms(B);

    std::vector<SphericalBitrade> ch = children(B);
    orbit_representatives(ch, autos);

    for(std::vector<SphericalBitrade>::iterator i = ch.begin(); i != ch.end(); i++) {
        if (is_canonical_augmentation(*i, B)) {
            canon(store_size, max_size, *i, first_run);

            SphericalBitrade i_inv = inverse(*i);
            if (!has_parent(i_inv)) {
                canon(store_size, max_size, i_inv, first_run);
            }
        }
    }

    int n = B.P[0].image.size();

    if (first_run || (!first_run && rank == 0)) { 
        if (((n+1) % 2) == 0) {
            if (!add_once0[(n+1)/2]) {
                add_once0[(n+1)/2] = true;
                B.bicyclic0((n+1)/2);
                canon(store_size, max_size, B, first_run);
            }
            if (!add_once1[(n+1)/2]) {
                add_once1[(n+1)/2] = true;
                B.bicyclic1((n+1)/2);
                canon(store_size, max_size, B, first_run);
            }
            if (!add_once2[(n+1)/2]) {
                add_once2[(n+1)/2] = true;
                B.bicyclic2((n+1)/2);
                canon(store_size, max_size, B, first_run);
            }
        }
    }
}

void enumerate_spherical_bitrades(int store_size, int max_size)
{
    bitrade_output.clear();

    global_canon_count.resize(max_size + 1);
    for(int i = 0; i <= max_size; i++)
        global_canon_count[i] = 0;

    add_once0.resize(max_size + 1);
    add_once1.resize(max_size + 1);
    add_once2.resize(max_size + 1);

    for(int i = 1; i <= max_size; i++) {
        add_once0[i] = false;
        add_once1[i] = false;
        add_once2[i] = false;
    }

    std::vector<SphericalBitrade> init = initial_bitrades();

    for(std::vector<SphericalBitrade>::iterator i = init.begin(); i != init.end(); i++)
        canon(store_size, max_size, *i, true);
}

int main(int argc, char *argv[])
{
#ifdef WITH_LAM
    MPI::Init(argc, argv);

    rank = MPI::COMM_WORLD.Get_rank();
    int size = MPI::COMM_WORLD.Get_size();
#else
    rank = 0;
    int size = 1;
#endif

    // std::cout << "Hello World! I am " << rank << " of " << size << std::endl;

    // std::cout << "Search with no canonical anything" << std::endl;
    // search_no_canonaug(max_size);

    // Use each CPU to calculate all bitrades up to size store_size
    int store_size = 10;
    // then divide up the bitrades in bitrade_output and enumerate
    // independently.
    int max_size = 12;

    assert(store_size < max_size);

#ifdef WITH_LAM
    enumerate_spherical_bitrades(store_size, max_size);

    // Divide bitrade_output into size slices.
    const int slice_size = bitrade_output.size() / size;

    assert(bitrade_output.size() >= size);

    if (rank < size - 1) {
        // for(int k = 0; k < size - 1; k++) {
            for(int i = 0; i < slice_size; i++) {
                // std::cout << "CPU " << rank << "hitting " << slice_size*rank + i << std::endl;

                canon(store_size, max_size, bitrade_output[slice_size*rank + i], false);
            }
        //}
    } else {
        // last CPU has slightly more work if size does not divide
        // bitrade_output.size() evenly.
        for(int i = slice_size*(size-1); i < bitrade_output.size(); i++) {
            // std::cout << "CPU " << size-1 << "hitting " << i << std::endl;
            canon(store_size, max_size, bitrade_output[i], false);
        }
    }

    int sendcount = global_canon_count.size();
    int sendbuf[global_canon_count.size()];
    int recvbuf[size*global_canon_count.size()];
    int recvcounts[size];
    int displs[size];

    for (int i = 0; i < size; i++) {
        displs[i] = i*sendcount;
        recvcounts[i] = sendcount;
    }

    if (rank == 0)
        sendbuf[0] = global_canon_count[0];
    else
        sendbuf[0] = 0;

    for(int x = 1; x < global_canon_count.size(); x++)
        sendbuf[x] = global_canon_count[x];

    MPI::COMM_WORLD.Gatherv(sendbuf, sendcount, MPI::INT, recvbuf, recvcounts, displs, MPI::INT, 0);

    if (rank == 0) {
        for(int k = 1; k < size; k++) {
            // for(int i = 0; i < sendcount; i++) {
            for(int i = store_size + 1; i < sendcount; i++) {
                // std::cout << recvbuf[k*sendcount + i] << std::endl;
                recvbuf[i] += recvbuf[k*sendcount + i];
            }
        }

        for(int i = 6; i < sendcount; i++)
            std::cout << i << " " << recvbuf[i] << std::endl;
    }

    MPI::Finalize();
#else
    enumerate_spherical_bitrades(max_size, max_size);

    for(int i = 6; i < max_size; i++)
        std::cout << i << " " << global_canon_count.at(i) << std::endl;

#endif


    return(0);
}

#if 0
    // The spherical bitrade of size 7.
    int const bitrade_7_0_tau1_array[] = {2, 0, 1, 4, 3, 6, 5};
    int const bitrade_7_0_tau2_array[] = {3, 5, 4, 0, 6, 1, 2};
    int const bitrade_7_0_tau3_array[] = {4, 6, 5, 1, 0, 2, 3};

    // The first spherical bitrade of size 8.
    int const bitrade_8_0_tau1_array[] = {1, 0, 3, 2, 5, 4, 7, 6};
    int const bitrade_8_0_tau2_array[] = {6, 3, 0, 5, 2, 7, 4, 1};
    int const bitrade_8_0_tau3_array[] = {3, 6, 5, 0, 7, 2, 1, 4};

    // The second spherical bitrade of size 8.
    int const bitrade_8_1_tau1_array[] = {2, 0, 1, 4, 3, 6, 7, 5};
    int const bitrade_8_1_tau2_array[] = {5, 6, 4, 0, 7, 3, 1, 2};
    int const bitrade_8_1_tau3_array[] = {4, 5, 6, 7, 0, 1, 2, 3};

    std::vector<int> bitrade_7_0_tau1(bitrade_7_0_tau1_array, 
        bitrade_7_0_tau1_array 
        + sizeof(bitrade_7_0_tau1_array)/sizeof(bitrade_7_0_tau1_array[0]));
    std::vector<int> bitrade_7_0_tau2(bitrade_7_0_tau2_array, 
        bitrade_7_0_tau2_array 
        + sizeof(bitrade_7_0_tau2_array)/sizeof(bitrade_7_0_tau2_array[0]));
    std::vector<int> bitrade_7_0_tau3(bitrade_7_0_tau3_array, 
        bitrade_7_0_tau3_array 
        + sizeof(bitrade_7_0_tau3_array)/sizeof(bitrade_7_0_tau3_array[0]));

    std::vector<int> bitrade_8_0_tau1(bitrade_8_0_tau1_array, 
        bitrade_8_0_tau1_array 
        + sizeof(bitrade_8_0_tau1_array)/sizeof(bitrade_8_0_tau1_array[0]));
    std::vector<int> bitrade_8_0_tau2(bitrade_8_0_tau2_array, 
        bitrade_8_0_tau2_array 
        + sizeof(bitrade_8_0_tau2_array)/sizeof(bitrade_8_0_tau2_array[0]));
    std::vector<int> bitrade_8_0_tau3(bitrade_8_0_tau3_array, 
        bitrade_8_0_tau3_array 
        + sizeof(bitrade_8_0_tau3_array)/sizeof(bitrade_8_0_tau3_array[0]));

    std::vector<int> bitrade_8_1_tau1(bitrade_8_1_tau1_array, 
        bitrade_8_1_tau1_array 
        + sizeof(bitrade_8_1_tau1_array)/sizeof(bitrade_8_1_tau1_array[0]));
    std::vector<int> bitrade_8_1_tau2(bitrade_8_1_tau2_array, 
        bitrade_8_1_tau2_array 
        + sizeof(bitrade_8_1_tau2_array)/sizeof(bitrade_8_1_tau2_array[0]));
    std::vector<int> bitrade_8_1_tau3(bitrade_8_1_tau3_array, 
        bitrade_8_1_tau3_array 
        + sizeof(bitrade_8_1_tau3_array)/sizeof(bitrade_8_1_tau3_array[0]));


    SphericalBitrade B_7_0(bitrade_7_0_tau1, bitrade_7_0_tau2, bitrade_7_0_tau3);
    SphericalBitrade B_8_0(bitrade_8_0_tau1, bitrade_8_0_tau2, bitrade_8_0_tau3);
    SphericalBitrade B_8_1(bitrade_8_1_tau1, bitrade_8_1_tau2, bitrade_8_1_tau3);

    assert(B_7_0.check_bitrade_properties());
    assert(B_8_0.check_bitrade_properties());
    assert(B_8_1.check_bitrade_properties());
#endif



